Detecting and quantifying entanglement on near-term quantum devices

Quantum entanglement is a key resource in quantum technology, and its quantification is a vital task in the current Noisy Intermediate-Scale Quantum (NISQ) era. This paper combines hybrid quantum-classical computation and quasi-probability decomposition to propose two variational quantum algorithms, called Variational Entanglement Detection (VED) and Variational Logarithmic Negativity Estimation (VLNE), for detecting and quantifying entanglement on near-term quantum devices, respectively. VED makes use of the positive map criterion and works as follows. Firstly, it decomposes a positive map into a combination of quantum operations implementable on near-term quantum devices. It then variationally estimates the minimal eigenvalue of the final state, obtained by executing these implementable operations on the target state and averaging the output states. Deterministic and probabilistic methods are proposed to compute the average. At last, it asserts that the target state is entangled if the optimized minimal eigenvalue is negative. VLNE builds upon a linear decomposition of the transpose map into Pauli terms and the recently proposed trace distance estimation algorithm. It variationally estimates the well-known logarithmic negativity entanglement measure and could be applied to quantify entanglement on near-term quantum devices. Experimental and numerical results on the Bell state, isotropic states, and Breuer states show the validity of the proposed entanglement detection and quantification methods.

==> anc/isotropic_ent_det.py <==
from numpy import pi as PI
from paddle import fluid
from paddle.complex import matmul, trace
from paddle_quantum.circuit import UAnsatz
from utils import isotropic_state
from utils import transpose_map, reduction_map, enhanced_reduction_map


def U_theta(theta, n, depth):
    # Parameterized circuit
    cir = UAnsatz(n)
    for i in range(depth):
        for j in range(n):
            cir.u3(*theta[i][j], j)
        for j in range(n - 1):
            cir.cnot([j, j + 1])
        cir.cnot([n-1, 0])
    for j in range(n):
            cir.u3(*theta[depth][j], j)
    psi = cir.run_density_matrix()

    return psi


class StateNet(fluid.dygraph.Layer):
    """
    Define the traning procedure
    """

    def __init__(self, shape, param_attr=fluid.initializer.Uniform(low=0.0, high=2 * PI), dtype="float64"):
        super(StateNet, self).__init__()
        # Initialize parameter theta
        self.theta = self.create_parameter(shape=shape, attr=param_attr, dtype=dtype, is_bias=False)
        
    # Define the forward propagation procedure
    def forward(self, rho_mapped, n, depth):
        # Obtain the probe state
        psi = U_theta(self.theta, n, depth)
        # Compute the loss function
        loss = trace(matmul(psi, rho_mapped)).real

        return loss


def optimization(rho, n_A, n_B, map_type, depth):
    with fluid.dygraph.guard():
        # Reduction map
        if map_type == "reduction_map":
            rho_mapped = fluid.dygraph.to_variable(reduction_map(rho, n_A, n_B))
        # Enhanced reduction map
        elif map_type == "enhanced_reduction_map":
            rho_mapped = fluid.dygraph.to_variable(enhanced_reduction_map(rho, n_A, n_B))
        # Transpose map
        elif map_type == "transpose_map":
            rho_mapped = fluid.dygraph.to_variable(transpose_map(rho, n_A, n_B))
        else:
            raise Exception("wrong map_type")
        n = n_A + n_B
        net = StateNet(shape=[depth + 1, n, 3])
        opt = fluid.optimizer.AdamOptimizer(learning_rate=LR, parameter_list=net.parameters())
        min_loss = 1
        for itr in range(1, ITR + 1):
            loss = net(rho_mapped, n, depth)
            # Keep the smallest loss encountered
            if min_loss > loss.numpy():
                min_loss = loss.numpy()
            loss.backward()
            opt.minimize(loss)
            net.clear_gradients()

    return min_loss[0]


DEPTH = 2  # Parameterized circuit depth
ITR = 50   # Training iterations
LR = 0.5   # Learning rate

# 4-qubit isotropic state
n_A = 2
n_B = 2
n = n_A + n_B
# Range of parameter p
p_range = range(0, 101, 5)

# Reduction map
rm_loss_list = []
for p in p_range:
    rho = isotropic_state(n, p / 100)
    rm_loss_list.append(optimization(rho, n_A, n_B, "reduction_map", DEPTH))
print("Data for reduction map are all collected!\n")
print(rm_loss_list, '\n')

# Enhanced reduction map
erm_loss_list = []
for p in p_range:
    rho = isotropic_state(n, p / 100)
    erm_loss_list.append(optimization(rho, n_A, n_B, "enhanced_reduction_map", DEPTH))
print("Data for enhanced reduction map are all collected!\n")
print(erm_loss_list, '\n')

# Transpose map
tm_loss_list = []
for p in p_range:
    rho = isotropic_state(n, p / 100)
    tm_loss_list.append(optimization(rho, n_A, n_B, "transpose_map", DEPTH))
print("Data for transpose map are all collected!\n")
print(tm_loss_list, '\n')


==> anc/readme.md <==
This is the Python code for numerical simulations of entanglement detection on four-qubit isotropic states using [Paddle Quantum](https://github.com/PaddlePaddle/Quantum).

The file `utils.py` contains the transpose map, the reduction map, and the enhanced reduction map, as well as the function used to generate isotropic states. The Algorithm 1 from the main text is implemented in the file `isotropic_ent_det.py`. In this file, we apply the three maps, which are decomposed into tensor products of Pauli operators, on selected isotropic states and minimize the loss function to obtain the smallest eigenvalues of the mapped states, respectively.

To run the source code, we need to install Paddle Quantum and PaddlePaddle. First, we need a runtime environment of Python 3.7+. Then we can use the following commands to install Paddle Quantum, which will also automatically install PaddlePaddle if it has not been installed before.

```bash
git clone https://github.com/PaddlePaddle/Quantum.git
cd Quantum
git reset --hard f0775a8
pip install -e .
```

After installing these packages, you can run the file `isotropic_ent_det.py` to reproduce our simulation results.



==> anc/utils.py <==
import numpy as np

"""
States
"""


def bell_state(n):
    assert n > 0, "Qubit number must be positive"
    assert n % 2 == 0, "Qubit number must be even"

    dim = 2 ** n
    local_dim = 2 ** int(n / 2)
    coeff = 1 / local_dim
    state = np.zeros((dim, dim))
    for i in range(0, dim, local_dim + 1):
        for j in range(0, dim, local_dim + 1):
            state[i, j] = coeff

    return state.astype("complex128")


def isotropic_state(n, p):
    assert 0 <= p <= 1, "Probability must be in [0, 1]"

    dim = 2 ** n
    state = p * bell_state(n) + (1 - p) * np.eye(dim) / dim

    return state


"""
Maps
"""

X = np.array([[0, 1],  [1, 0]], dtype=np.complex128)
Y = np.array([[0, -1j], [1j, 0]], dtype=np.complex128)
Z = np.array([[1, 0],  [0, -1]], dtype=np.complex128)
I = np.array([[1, 0],  [0, 1]], dtype=np.complex128)


def transpose_map(rho, n_A, n_B):
    d_A = 2 ** n_A
    pauli_ops = [I, X, Y, Z]
    pauli_coeff = [0.5, 0.5, -0.5, 0.5]
    ops = pauli_ops
    coeff = pauli_coeff
    for i in range(n_B - 1):
        ops = [np.kron(op1, op2) for op1 in ops for op2 in pauli_ops]
        coeff = [c1 * c2 for c1 in coeff for c2 in pauli_coeff]
    
    rho_mapped = np.zeros_like(rho)
    I_A = np.eye(d_A, dtype=np.complex128)
    for i, op_B in enumerate(ops):
        op_AB = np.kron(I_A, op_B)
        rho_mapped += coeff[i] * (op_AB @ rho @ op_AB)

    return rho_mapped


def reduction_map(rho, n_A, n_B):
    d_A = 2 ** n_A
    d_B = 2 ** n_B
    pauli_ops = [I, X, Y, Z]
    ops = pauli_ops
    for i in range(n_B - 1):
        ops = [np.kron(op1, op2) for op1 in ops for op2 in pauli_ops]
    coeff = [(1 - d_B) / d_B] + [1 / d_B] * (4 ** n_B - 1)
    
    rho_mapped = np.zeros_like(rho)
    I_A = np.eye(d_A, dtype=np.complex128)
    for i, op_B in enumerate(ops):
        op_AB = np.kron(I_A, op_B)
        rho_mapped += coeff[i] * (op_AB @ rho @ op_AB)

    return rho_mapped


def enhanced_reduction_map(rho, n_A, n_B):
    if n_A != 2 or n_B != 2:
        print("Unsupported number of qubits!")
        return

    rho_tb = transpose_map(rho, n_A, n_B)
    U_a = np.kron(X, Y)
    I_A = np.kron(I, I)
    rho_tmp = np.kron(I_A, U_a) @ rho_tb @ np.kron(I_A, U_a.conj().T)
    rho_rm = reduction_map(rho, n_A, n_B)
    rho_mapped = rho_rm - rho_tmp
    
    return rho_mapped

